The sphere packing problem in dimension 24

Building on Viazovska's recent solution of the sphere packing problem in eight dimensions, we prove that the Leech lattice is the densest packing of congruent spheres in twenty-four dimensions and that it is the unique optimal periodic packing. In particular, we find an optimal auxiliary function for the linear programming bounds, which is an analogue of Viazovska's function for the eight-dimensional case.

==> anc/appendix-original.txt <==
\\ PARI/GP code for the paper "The sphere packing problem in dimension 24"
\\ by Henry Cohn, Abhinav Kumar, Stephen D. Miller, Danylo Radchenko,
\\ and Maryna Viazovska
\\ http://arXiv.org/abs/1603.06518
\\ See http://pari.math.u-bordeaux.fr/ for more information on PARI.

allocatemem(10^9);

\\ First, a few preliminary functions to compute infinite sums:

\\ Sum of a monomial n^deg times qq^n as n goes from M to infinity
\\ qq is a variable; deg and M  are parameters
\\ assume deg >= 0
MonomialSum(deg,M) = if(deg==0, qq^M/(1-qq), qq*deriv(MonomialSum(deg-1,M)));

\\ Evaluates sum of pol(n)*q0^(n-k) from M to infinity
\\ pol is a polynomial in n, and q0, M, k are parameters
{
PolynomialSum(pol,q0,M,k) =
  q0^(-k)*sum(j=0,poldegree(pol),
              polcoeff(pol,j,n)*subst(MonomialSum(j,M),qq,q0));
}

\\ Now we turn to our main task: given a q-series Q with t and pi as variables
\\ and q=r^2, show that it is nonnegative for 0 < r < c.

\\ Modular forms.
q = r^2; \\ We'll use r to denote q^(1/2)
cutoff = 1000; \\ where to truncate q-series
\\ bernfrac is Bernoulli number
E(k) = 1-2*k/bernfrac(k)*sum(n=1,1000,sigma(n,k-1)*q^n)+O(q^cutoff);
Delta = (E(4)^3-E(6)^2)/1728;
E2=E(2); E4=E(4); E6=E(6);
T004 = (sum(n=-100,100,r^(n^2)) + O(r^(2*cutoff)))^4; \\ Theta_00^4
T014 = (sum(n=-100,100,(-1)^n*r^(n^2)) + O(r^(2*cutoff)))^4; \\ Theta_01^4
T104 = r*(sum(n=-100,100,r^(n^2+n))+O(r^(2*cutoff)))^4; \\ Theta_10^4

\\ Rational upper and lower bounds for pi
piUpper = ceil(10^10*Pi)/10^10;
piLower = floor(10^10*Pi)/10^10;

\\ Process a monomial in t and pi to put in upper/lower bounds for t, pi
\\ to obtain a lower bound, based on the sign of the coefficient and the
\\ degrees in t and pi.
\\ Uses global variables tLower and tUpper for lower and upper bounds on t.
\\ Note that we use the variable pi to represent the number pi exactly.
\\ For comparison, Pi (with a capital P) denotes a floating-point
\\ approximation to pi in PARI.
{
LowerBound(x) =
  local(y,tf,pif);
  y = subst(subst(x,t,1),pi,1); \\ coefficient of monomial
  if(((poldegree(x,t)>=0) && (y>0)) || ((poldegree(x,t)<0) && (y<0)),
     tf=tLower,
     tf=tUpper);
  if(((poldegree(x,pi)>=0) && (y>0)) || ((poldegree(x,pi)<0) && (y<0)),
     pif=piLower,
     pif=piUpper);
  return(subst(subst(x,t,tf),pi,pif));
}

\\ Prove that a power series Q is nonnegative for 0 < r < c, assuming that
\\ the terms beyond r^LastTerm sum to at most ErrorTerm in absolute value.
\\ Here LastTerm and ErrorTerm are global variables.
\\ Checks for negative powers of r, just in case, but only down to -100.
\\ Follows the approach used in Appendix A.  The parameters listed after
\\ the definition of Prove(Q) are global variables.
{
Prove(Q) =
  local(P,first);
  for(i=-100,-1,if(polcoeff(Q,i,r)!=0,
                   print("Error: term with negative exponent!");return(0)));
  P = sum(i=0,LastTerm,LowerBound(polcoeff(Q,i,r))*r^i)-ErrorTerm;
  first = 0; while(polcoeff(P,first,r)==0,first=first+1);
  if(polcoeff(P,first,r)>0,
     print("OK as q -> 0."),
     print("Fails as q -> 0: ",polcoeff(P,first,r));return(0));
  if(polsturm(P/r^first,0,c)==0,
     print("No sign changes."),
     print("Fails due to sign changes.");return(0));
  print("Proved it!");
  return(1);
}

\\ global parameters:
LastTerm = 99;
\\ Highest power of r to keep in the power series.
c = 1/23;
\\ Rational upper bound for exp(-Pi*t), suitable for t=1.
ErrorTerm = 10^(-50)*q^6; 
\\ Upper bound for sum of absolute values of omitted terms (after LastTerm).
tUpper = 1/(23*r);
\\ Upper bound for t in terms of power of r; 1/(23*r) works when t >= 1.
tLower = 1;
\\ Lower bound for t.

\\ *** proof of phi <= 0 for t >= 1 

phinum = ((25*E4^4 - 49*E6^2*E4) + 48*E6*E4^2*E2 + (-49*E4^3 + 25*E6^2)*E2^2);
\\ "num" means numerator, where denominator is Delta^2
\\ i.e., phinum is phi*Delta^2, etc.
\\ coefficient bounds:
{
b(n) = (25*240^4 + 49*504^2*240 + 48*504*240^2*24 +
        (49*240^3 + 25*504^2)*24^2)*(n+1)^20;
}
{
print("Checking first part of Lemma A.1.");
if(PolynomialSum(b(n),1/535,50,6) < 10^(-50),
   print("Error term good."),
   print("Error term bad."));
Prove(-phinum);
}

\\ *** proof of phi <= 0 for t <= 1

\\ -t^2 phi + i t phi_1 + phi_2 >= 0 for t >= 1

phinum = ((25*E4^4 - 49*E6^2*E4) + 48*E6*E4^2*E2 + (-49*E4^3 + 25*E6^2)*E2^2);
phi1num = (1/pi)*(-6*(48*E6*E4^2 + 2*E2*(-49*E4^3 + 25*E6^2)));
\\ Removed factor of I from phi1num
phi2num = (1/pi^2)*(-36*(-49*E4^3 + 25*E6^2));
\\ In the coefficient bound b(n), we use t <= 1/(23*r), and there are two
\\ factors of t, so we must incorporate a shift by r^2 in the polynomial
\\ sum below.
{  
b(n) = 1/23^2*(25*240^4 + 49*504^2*240 + 48*504*240^2*24
+ (49*240^3 + 25*504^2)*24^2)*(n+1)^20
+ 1/23*6*(6*(48*504*240^2 + 2*24*(49*240^3 + 25*504^2)))*(n+1)^17  \\ 1/pi <= 1
+ (36*(49*240^3 + 25*504^2))*(n+1)^14;  \\ 1/pi^2 <= 1
}
{
print("Checking second part of Lemma A.1.");
\\ Note that 7 below accounts for extra factors of r^2 mentioned in b(n) bound.
if(PolynomialSum(b(n),1/535,50,7) < 10^(-50),
   print("Error term good."),
   print("Error term bad."));
Prove(-t^2*phinum-t*phi1num+phi2num);
}

\\ *** prof of phi - 432/pi^2 psi_S >= 0 at i t for t >= 1

phinum = ((25*E4^4 - 49*E6^2*E4) + 48*E6*E4^2*E2 + (-49*E4^3 + 25*E6^2)*E2^2);
psiSnum = -(7*T104^5*T014^2 + 7*T104^6*T014 + 2*T104^7);
{
b1(n) = (25*240^4 + 49*504^2*240 + 48*504*240^2*24
+ (49*240^3 + 25*504^2)*24^2)*(n+1)^20;
}
b2(n) = (7+7+2)*24^7*(n+1)^(7*2+6);
{
print("Checking first part of Lemma A.2.");
\\ 44 is an upper bound for 432/Pi^2:
if(PolynomialSum(b1(n),1/535,50,6) + 44*PolynomialSum(b2(n),1/23,100,12)
   < 10^(-50),
   print("Error term good."),
   print("Error term bad."));
Prove(phinum - 432/pi^2*psiSnum);
}

\\ *** prof of phi - 432/pi^2 psi_S >= 0 at i t for t <= 1

\\ -t^2 phi + i t phi_1 + phi_2 - 432/pi^2 psi_I <= 0 for t >= 1

phinum = ((25*E4^4 - 49*E6^2*E4) + 48*E6*E4^2*E2 + (-49*E4^3 + 25*E6^2)*E2^2);
phi1num = (1/pi)*(-6*(48*E6*E4^2 + 2*E2*(-49*E4^3 + 25*E6^2)));
\\ Removed factor of I
phi2num = (1/pi^2)*(-36*(-49*E4^3 + 25*E6^2));
{  \\ t <= 1/(23*r), and two factors of t, so shift error term by r^2
b(n) = 1/23^2*(25*240^4 + 49*504^2*240 + 48*504*240^2*24
+ (49*240^3 + 25*504^2)*24^2)*(n+1)^20
+ 1/23*6*(6*(48*504*240^2 + 2*24*(49*240^3 + 25*504^2)))*(n+1)^17  \\ 1/pi <= 1
+ (36*(49*240^3 + 25*504^2))*(n+1)^14;  \\ 1/pi^2 <= 1
}
psiInum = (7*T014^5*T104^2 + 7*T014^6*T104 + 2*T014^7);
b2(n) = (7+7+2)*24^7*(n+1)^(7*2+6);  \\ same as previous case
{
print("Checking second part of Lemma A.2.");
\\ 44 is an upper bound for 432/Pi^2:
if(PolynomialSum(b1(n),1/535,50,7) + 44*PolynomialSum(b2(n),1/23,100,14)
   < 10^(-50),
   print("Error term good."),
   print("Error term bad."));
Prove(-(-t^2*phinum-t*phi1num+phi2num - 432/pi^2*psiInum));
}

\\ *** behavior of B(t) to handle 0 < r < sqrt(2)

phinum = ((25*E4^4 - 49*E6^2*E4) + 48*E6*E4^2*E2 + (-49*E4^3 + 25*E6^2)*E2^2);
phi1num = (1/pi)*(-6*(48*E6*E4^2 + 2*E2*(-49*E4^3 + 25*E6^2))); 
\\ Removed factor of I
phi2num = (1/pi^2)*(-36*(-49*E4^3 + 25*E6^2));
{  \\ t <= 1/(23*r), and two factors of t, so shift error term by r^2
b(n) = 1/23^2*(25*240^4 + 49*504^2*240 + 48*504*240^2*24
+ (49*240^3 + 25*504^2)*24^2)*(n+1)^20
+ 1/23*6*(6*(48*504*240^2 + 2*24*(49*240^3 + 25*504^2)))*(n+1)^17  \\ 1/pi <= 1
+ (36*(49*240^3 + 25*504^2))*(n+1)^14;  \\ 1/pi^2 <= 1
}
psiInum = (7*T014^5*T104^2 + 7*T014^6*T104 + 2*T014^7);
b2(n) = (7+7+2)*24^7*(n+1)^(7*2+6);  \\ same as previous case
\\ Exponentially growing terms:
BAD = (1/(39*q)*t-10/(117*pi*q))*Delta^2; \\ multiply leading terms by Delta^2

{
print("Checking Lemma A.3.");
\\ Pi <= 4; 1/Pi <= 1; 44 is an upper bound for 432/Pi^2
if(4/28304640*PolynomialSum(b1(n),1/535,50,7) + 
   1/65520*44*PolynomialSum(b2(n),1/23,100,14) < 10^(-50),
   print("Error term good."),
   print("Error term bad."));
Prove(pi/28304640*(t^2*phinum+t*phi1num-phi2num)
      + 1/(65520*pi)*psiInum - BAD);
}


==> anc/appendix.txt <==
\\ PARI/GP code for the paper "The sphere packing problem in dimension 24"
\\ by Henry Cohn, Abhinav Kumar, Stephen D. Miller, Danylo Radchenko,
\\ and Maryna Viazovska
\\ http://arXiv.org/abs/1603.06518
\\ See http://pari.math.u-bordeaux.fr/ for more information on PARI.
\\ We used version 2.17.3.
\\
\\ This version corrects three oversights in the PARI/GP code we
\\ originally posted:
\\ 
\\ 1. The LowerBound function assumed its input was a monomial, but it
\\ wasn't always applied to monomials.
\\
\\ 2. We accidentally wrote b instead of b1 in two places.
\\
\\ 3. In the proof of Lemma A.3, we used a truncated version of Delta
\\ in the terms denoted BAD instead of an upper bound.
\\
\\ The need for correction was noticed by Math, Inc.'s AI agent Gauss while
\\ it was carrying out the Lean formalization available at 
\\ https://github.com/math-inc/Sphere-Packing-Lean. All three issues are
\\ easily corrected.
\\
\\ The original file is still available as appendix-original.txt for
\\ comparison.

\\ First, a few preliminary functions to compute infinite sums:

\\ Sum of a monomial n^deg times qq^n over integers n from M to infinity.
\\ Here qq is a variable, deg and M are parameters, and we assume deg >= 0.
{
MonomialSum(deg,M) = 
  if(deg<0,error("Negative degree in MonomialSum."));
  if(deg==0, qq^M/(1-qq), qq*deriv(MonomialSum(deg-1,M)));
}

\\ Sum of pol(n)*q0^(n-k) over integers n from M to infinity.
\\ Here pol is a polynomial in n, and q0, M, k are parameters.
{
PolynomialSum(pol,q0,M,k) =
  q0^(-k)*sum(j=0,poldegree(pol),
              polcoef(pol,j,n)*subst(MonomialSum(j,M),qq,q0));
}

\\ Now we turn to our main task: given a q-series Q whose coefficients
\\ are Laurent polynomials in the variables t and pi, show that
\\ it is positive for 0 < s < c when we set q = r^2 = s^4.

\\ Modular forms.
q = s^4; \\ We'll use s to denote q^(1/4)
r = s^2;  \\ This is q^(1/2); it shows up in the theta functions.
cutoff = 1000; \\ where to truncate q-series
\\ bernfrac is Bernoulli number
E(k) = 1-2*k/bernfrac(k)*sum(n=1,1000,sigma(n,k-1)*q^n)+O(q^cutoff);
\\ In the previous line, including O(q^cutoff) makes this a power series
\\ truncated at that term. 
Delta = (E(4)^3-E(6)^2)/1728;
E2=E(2); E4=E(4); E6=E(6);
T004 = (sum(n=-100,100,r^(n^2)) + O(r^(2*cutoff)))^4; \\ Theta_00^4
T014 = (sum(n=-100,100,(-1)^n*r^(n^2)) + O(r^(2*cutoff)))^4; \\ Theta_01^4
T104 = r*(sum(n=-100,100,r^(n^2+n))+O(r^(2*cutoff)))^4; \\ Theta_10^4

\\ Rational upper and lower bounds for pi
piUpper = ceil(10^10*Pi)/10^10;
piLower = floor(10^10*Pi)/10^10;

\\ Process a monomial x in t and pi to put in upper/lower bounds for t, pi
\\ and obtain a lower bound, based on the sign of the coefficient and the
\\ degrees in t and pi.
\\ Uses global variables tLower and tUpper for lower and upper bounds on t.
\\ Note that we use the variable pi to represent the number pi exactly.
\\ For comparison, Pi (with a capital P) denotes a floating-point
\\ approximation to pi in PARI.
{
LowerBoundMonom(x) =
  local(y,tf,pif);
  y = subst(subst(x,t,1),pi,1); \\ coefficient of monomial
  if(((poldegree(x,t)>=0) && (y>0)) || ((poldegree(x,t)<0) && (y<0)),
     tf=tLower,
     tf=tUpper);
  if(((poldegree(x,pi)>=0) && (y>0)) || ((poldegree(x,pi)<0) && (y<0)),
     pif=piLower,
     pif=piUpper);
  return(subst(subst(x,t,tf),pi,pif));
}

\\ Process a Laurent polynomial in t and pi to put in upper/lower bounds
\\ for t, pi and obtain a lower bound.
{
LowerBound(x) =
  local(m,lx,xt); \\ m is a monomial, lx is lower bound for x
  lx = 0;
  for(jt=-poldegree(subst(x,t,1/t),t),poldegree(x,t),
    xt = polcoef(x,jt,t);
    for(jpi=-poldegree(subst(xt,pi,1/pi),pi),poldegree(xt,pi),
      m = polcoef(xt,jpi,pi)*pi^jpi*t^jt;
      lx = lx + LowerBoundMonom(m);
    );
  );
  return(lx);
}

\\ Prove that a power series Q in s is positive for 0 < s < c, assuming
\\ that the terms beyond s^LastTerm sum to at most ErrorTerm in absolute
\\ value. Here LastTerm and ErrorTerm are global variables.
\\ Tries substituting s=0 to make sure there are no negative terms.
\\ Follows the approach used in Appendix A.  The parameters listed after
\\ the definition of Prove(Q) are global variables.
{
Prove(Q) =
  local(E,P,first);
  iferr(subst(Q,s,0),E,print("Error: term with negative exponent in Q!");return(0));
  P = sum(i=0,LastTerm,LowerBound(polcoef(Q,i,s))*s^i)-ErrorTerm;
  \\ Check that substitutions from LowerBound didn't introduce a negative power of s:
  iferr(subst(P,s,0),E,print("Error: term with negative exponent in P!");return(0));
  first = 0; while(polcoef(P,first,s)==0,first=first+1);
  if(polcoef(P,first,s)>0,
     print("OK as q -> 0."),
     print("Fails as q -> 0: ",polcoef(P,first,s));return(0));
  if(polsturm(P/s^first,[0,c])==0,
     print("No sign changes."),
     print("Fails due to sign changes.");return(0));
  print("Proved it!");
  return(1);
}

\\ Global parameters:

\\ Highest power of s to keep in the power series
\\ (since q = s^4 and we're truncating at q^50):
LastTerm = 199;

\\ Rational upper bound for exp(-pi/2*t), valid for t >= 1:
c = 5/24;

\\ Upper bound for sum of absolute values of omitted terms (after LastTerm):
ErrorTerm = 10^(-50)*q^6; 

\\ Upper bound for t in terms of power of s; 5/(24*s) works when t >= 1:
tUpper = 5/(24*s);
\\ A weaker bound is 1/(23*r), which we sometimes use below for
\\ consistency with Appendix A.

\\ Lower bound for t:
tLower = 1;

\\ *** proof of phi < 0 for t >= 1 

phinum = ((25*E4^4 - 49*E6^2*E4) + 48*E6*E4^2*E2 + (-49*E4^3 + 25*E6^2)*E2^2);
\\ "num" means numerator, where denominator is Delta^2
\\ (i.e., phinum is phi*Delta^2, etc.).
\\ This is for coefficient bounds:
{
b(n) = (25*240^4 + 49*504^2*240 + 48*504*240^2*24 +
        (49*240^3 + 25*504^2)*24^2)*(n+1)^20;
}
{
print("Checking first part of Lemma A.1.");
if(PolynomialSum(b(n),1/535,50,6) < 10^(-50),
   print("Error term good."),
   print("Error term bad."));
Prove(-phinum);
}

\\ *** proof of phi < 0 for t <= 1

\\ The paper shows that it is equivalent to the following inequality:
\\ -t^2 phi + i t phi_1 + phi_2 > 0 for t >= 1

phinum = ((25*E4^4 - 49*E6^2*E4) + 48*E6*E4^2*E2 + (-49*E4^3 + 25*E6^2)*E2^2);
\\ In phi1num, we remove a factor of i, so the numerator of i t phi_1 above
\\ will become -t*phi1num below:
phi1num = (1/pi)*(-6*(48*E6*E4^2 + 2*E2*(-49*E4^3 + 25*E6^2)));
phi2num = (1/pi^2)*(-36*(-49*E4^3 + 25*E6^2));
\\ In the coefficient bound b(n), we use t <= 1/(23*r), and there are two
\\ factors of t, so we must incorporate a shift by r^2 = q in the polynomial
\\ sum below.
{  
b(n) = 1/23^2*(25*240^4 + 49*504^2*240 + 48*504*240^2*24
+ (49*240^3 + 25*504^2)*24^2)*(n+1)^20
+ 1/23*(1/3)*(6*(48*504*240^2 + 2*24*(49*240^3 + 25*504^2)))*(n+1)^17  \\ 1/pi < 1/3
+ (36*(1/9)*(49*240^3 + 25*504^2))*(n+1)^14;  \\ 1/pi^2 < 1/9
}
{
print("Checking second part of Lemma A.1.");
\\ Note that 7 below accounts for extra factors of r^2 = q mentioned in the b(n) bound.
if(PolynomialSum(b(n),1/535,50,7) < 10^(-50),
   print("Error term good."),
   print("Error term bad."));
Prove(-t^2*phinum-t*phi1num+phi2num);
}

\\ *** proof of phi - 432/pi^2 psi_S > 0 at i t for t >= 4/5
\\ Here we use that t*exp(-pi/2*t) on [4/5, infty) is maximized at t = 4/5
\\ and the maximum value is < 0.22769 < 3/13.
\\ Note that the paper splits the cases at t = 1, but we use t = 4/5 instead.

tLower = 4/5;
tUpper = 3/(13*s);
c = 2/7; \\ exp(-pi/2*4/5) < 2/7
\\ We will need to use exp(-2*pi*4/5) < 1/152 and
\\ exp(-pi*4/5) < 1/12 in the error bounds.

\\ Also, we will need to truncate at q^60 rather than q^50
\\ to get an error bound in the series of < 10^(-50);
\\ hence LastTerm is 239:
LastTerm = 239;

phinum = ((25*E4^4 - 49*E6^2*E4) + 48*E6*E4^2*E2 + (-49*E4^3 + 25*E6^2)*E2^2);
psiSnum = -(7*T104^5*T014^2 + 7*T104^6*T014 + 2*T104^7);
{
b1(n) = (25*240^4 + 49*504^2*240 + 48*504*240^2*24
+ (49*240^3 + 25*504^2)*24^2)*(n+1)^20;
}
b2(n) = (7+7+2)*24^7*(n+1)^(7*2+6);
{
print("Checking first part of Lemma A.2.");
\\ 44 is an upper bound for 432/pi^2:
if(PolynomialSum(b1(n),1/152,60,6) + 44*PolynomialSum(b2(n),1/12,120,12)
   < 10^(-50),
   print("Error term good."),
   print("Error term bad."));
Prove(phinum - 432/pi^2*psiSnum);
}

\\ *** proof of phi - 432/pi^2 psi_S > 0 at i t for t <= 4/5

\\ Equivalently:
\\ -t^2 phi + i t phi_1 + phi_2 - 432/pi^2 psi_I < 0 for t >= 5/4

tLower = 5/4;
\\ We will use the values of LastTerm, c, and tUpper from the [1,infinity)
\\ case for simplicity, although even better bounds hold on [5/4,infinity):
LastTerm = 199;
c = 5/24;
tUpper = 5/(24*s);

phinum = ((25*E4^4 - 49*E6^2*E4) + 48*E6*E4^2*E2 + (-49*E4^3 + 25*E6^2)*E2^2);
\\ As before, we remove a factor of i from phi1num:
phi1num = (1/pi)*(-6*(48*E6*E4^2 + 2*E2*(-49*E4^3 + 25*E6^2)));
phi2num = (1/pi^2)*(-36*(-49*E4^3 + 25*E6^2));
{  \\ t <= 1/(23*r), and two factors of t, so shift error term by r^2 = q
b1(n) = 1/23^2*(25*240^4 + 49*504^2*240 + 48*504*240^2*24
+ (49*240^3 + 25*504^2)*24^2)*(n+1)^20
+ 1/23*(1/3)*(6*(48*504*240^2 + 2*24*(49*240^3 + 25*504^2)))*(n+1)^17  \\ 1/pi < 1/3
+ (36*(1/9)*(49*240^3 + 25*504^2))*(n+1)^14;  \\ 1/pi^2 < 1/9
}
psiInum = (7*T014^5*T104^2 + 7*T014^6*T104 + 2*T014^7);
b2(n) = (7+7+2)*24^7*(n+1)^(7*2+6);  \\ same as previous case
{
print("Checking second part of Lemma A.2.");
\\ 44 is an upper bound for 432/pi^2:
if(PolynomialSum(b1(n),1/535,50,7) + 44*PolynomialSum(b2(n),1/23,100,12)
   < 10^(-50),
   print("Error term good."),
   print("Error term bad."));
Prove(-(-t^2*phinum-t*phi1num+phi2num - 432/pi^2*psiInum));
}

\\ *** behavior of B(t) to handle 0 < r < sqrt(2)
\\ (this r is the radial variable, not our r in this code)

tLower = 1;
LastTerm = 199;
c = 5/24;
tUpper = 5/(24*s);

phinum = ((25*E4^4 - 49*E6^2*E4) + 48*E6*E4^2*E2 + (-49*E4^3 + 25*E6^2)*E2^2);
phi1num = (1/pi)*(-6*(48*E6*E4^2 + 2*E2*(-49*E4^3 + 25*E6^2))); 
\\ Removed factor of i
phi2num = (1/pi^2)*(-36*(-49*E4^3 + 25*E6^2));
{  \\ t <= 1/(23*r), and two factors of t, so shift error term by r^2 = q
b1(n) = 1/23^2*(25*240^4 + 49*504^2*240 + 48*504*240^2*24
+ (49*240^3 + 25*504^2)*24^2)*(n+1)^20
+ 1/23*(1/3)*(6*(48*504*240^2 + 2*24*(49*240^3 + 25*504^2)))*(n+1)^17  \\ 1/pi < 1/3
+ (36*(1/9)*(49*240^3 + 25*504^2))*(n+1)^14;  \\ 1/pi^2 < 1/9
}
psiInum = (7*T014^5*T104^2 + 7*T014^6*T104 + 2*T014^7);
b2(n) = (7+7+2)*24^7*(n+1)^(7*2+6);  \\ same as previous case
\\ Exponentially growing terms multiplied by q^2 instead of Delta^2:
BAD = (1/(39*q)*t-10/(117*pi*q))*q^2;
\\ Why q^2 instead of Delta^2? Thanks to Lemma A.2, we only need to
\\ prove Lemma A.3 when BAD > 0, i.e., when t > 10/(3*pi) > 1.
\\ The infinite product formula for Delta shows that Delta^2 < q^2
\\ on the imaginary axis, and so multiplying by q^2 instead of Delta^2
\\ only makes BAD larger. The advantage is that then we don't have to
\\ write out bounds b3(n) for truncating the Delta^2 factor.

{
print("Checking Lemma A.3.");
\\ pi <= 4; 1/pi <= 1
\\ Note that 7 below accounts for extra factors of r^2 = q mentioned in the b1(n) bound.
if(4/28304640*PolynomialSum(b1(n),1/535,50,7) + 
   1/65520*PolynomialSum(b2(n),1/23,100,12) < 10^(-50),
   print("Error term good."),
   print("Error term bad."));
Prove(pi/28304640*(t^2*phinum+t*phi1num-phi2num)
      + 1/(65520*pi)*psiInum - BAD);
}

